HiSMatch: Historical Structure Matching based Temporal Knowledge Graph Reasoning

A Temporal Knowledge Graph (TKG) is a sequence of KGs with respective timestamps, which adopts quadruples in the form of (\emph{subject}, \emph{relation}, \emph{object}, \emph{timestamp}) to describe dynamic facts. TKG reasoning has facilitated many real-world applications via answering such queries as (\emph{query entity}, \emph{query relation}, \emph{?}, \emph{future timestamp}) about future. This is actually a matching task between a query and candidate entities based on their historical structures, which reflect behavioral trends of the entities at different timestamps. In addition, recent KGs provide background knowledge of all the entities, which is also helpful for the matching. Thus, in this paper, we propose the \textbf{Hi}storical \textbf{S}tructure \textbf{Match}ing (\textbf{HiSMatch}) model. It applies two structure encoders to capture the semantic information contained in the historical structures of the query and candidate entities. Besides, it adopts another encoder to integrate the background knowledge into the model. TKG reasoning experiments on six benchmark datasets demonstrate the significant improvement of the proposed HiSMatch model, with up to 5.6\% performance improvement in MRR, compared to the state-of-the-art baselines.

==> figure.py <==
#coding=utf-8
import matplotlib.pyplot as plt
import numpy as np

# 这两行代码解决 plt 中文显示的问题
plt.rcParams['font.sans-serif'] = ['SimHei']
plt.rcParams['axes.unicode_minus'] = False

# 输入统计数据
waters = ('ICEWS14', 'ICEWS18', 'GDELT', 'WIKI')
buy_number_male = [89.68190166713761, 68.84201110655584, 99.27615926614688, 1.2280552749977045]
buy_number_female = [178.30447613614757, 146.68000019091073, 836.6829848146796, 16.13769899729126]
background=[5,5,5,1]
bar_width = 0.3  # 条形宽度
index_male = np.arange(len(waters))  # 男生条形图的横坐标
index_female = index_male + bar_width  # 女生条形图的横坐标
index_background = index_female + bar_width  # 女生条形图的横坐标
# 使用两次 bar 函数画出两组条形图
plt.bar(index_male, height=buy_number_male, width=bar_width, color='#cdb4db', hatch="//", label='query')
plt.bar(index_female, height=buy_number_female, width=bar_width, color='#a2d2ff', hatch="xx", label='entity')
plt.bar(index_background, height=background, width=bar_width, color='#ffafcc', label='background')
for a,b in zip(index_male,buy_number_male):
 plt.text(a, b+0.05, '%.1f' % b, ha='center', va= 'bottom',fontsize=10)
for a,b in zip(index_female,buy_number_female):
 plt.text(a, b+0.05, '%.1f' % b, ha='center', va= 'bottom',fontsize=10)
for a,b in zip(index_background,background):
 plt.text(a, b+0.05, '%.1f' % b, ha='center', va= 'bottom',fontsize=10)
plt.legend()  # 显示图例
plt.xticks(index_male + bar_width*1, waters)  # 让横坐标轴刻度显示 waters 里的饮用水， index_male + bar_width/2 为横坐标轴刻度的位置
plt.ylabel('the max time interval')  #

plt.savefig('fig.pdf')
